Multi-partonic interactions, iterated discontinuities and the virtuality expansion in deep inelastic scattering

We introduce a perturbative model that accounts for the contribution of multi-partonic interactions to collider observables. A key feature of this multi-parton model is that cross sections are organised in terms of building blocks that are separately infrared-finite in virtue of the KLN theorem. We find compact expressions for these building blocks in terms of double discontinuities of Feynman-type integrals obtained by endowing a vacuum graph with additional topological information. The framework is applied to the computation of next-to-leading order structure functions in deep inelastic scattering. We comment on the scale dependence of these structure functions and discuss the possibility of relating them by a scheme change to those computed in the parton model. Finally we lay down next steps for analogous computations for deep inelastic scattering at NNLO and Drell-Yan at NLO.

==> anc/dataDT.m <==
{
  <|
    "a2" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,p-k[3]]^-1 prop[0,p-2 k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,p-q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]-4 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]+4 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dot[p,q]^3 dot[q,q] dot[q,k[3]]+14 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+3 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-7 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-3 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+20 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-14 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+8 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-18 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+7 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+10 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-14 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+4 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-7 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+7 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+12 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-18 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+24 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+26 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+22 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-10 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+11 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+11 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+6 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+10 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-3 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -2,
      -1,
      -2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,p-k[3]]^-1 prop[0,p-2 k[3]]^-1 prop[0,p+q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]-4 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]+4 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dot[p,q]^3 dot[q,q] dot[q,k[3]]-14 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+3 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+7 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-3 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-20 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+14 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+8 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+18 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-7 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+10 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-14 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+4 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-7 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+7 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-12 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+18 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+26 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-22 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+10 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-11 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+24 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+11 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-6 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-10 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+3 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,p-k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,p+q-k[3]]^-1 prop[0,p+q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]-8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]+10 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-2 dim^2 dot[q,q]^3 dot[p,k[3]]^2-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-18 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+10 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+16 dot[p,q]^3 dot[q,q] dot[q,k[3]]+2 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+18 dot[p,p] dot[q,q]^3 dot[p,k[3]]-10 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+13 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+12 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-12 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-13 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+3 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+12 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-20 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+14 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-22 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+11 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+12 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+34 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+12 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-3 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+24 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-19 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+7 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+dot[q,q]^2 dot[p,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      -1,
      -2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,-p+2 k[3]]^-1 prop[0,-p-q+k[3]]^-1 prop[0,-p-q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+16 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-20 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+4 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+18 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-20 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+32 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+8 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-16 dot[p,q]^3 dot[q,q] dot[q,k[3]]-22 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[q,q]^3 dot[p,k[3]]+20 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+12 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-13 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+6 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-24 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+11 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+13 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-6 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-18 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+6 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-28 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+22 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-32 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+10 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+26 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-11 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-18 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+40 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+48 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-8 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+14 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-44 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-24 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+16 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-28 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+12 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+22 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+24 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-6 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+20 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-26 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+64 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+40 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-64 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+68 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+30 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-24 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-18 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-6 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+12 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+15 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-48 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-40 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+48 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-38 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-19 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+24 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+10 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-36 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-32 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+22 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+5 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-p+k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p+2 k[3]]^-1 prop[0,-p-q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-8 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+8 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-8 dot[p,q]^3 dot[q,q] dot[q,k[3]]+10 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-5 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+3 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-10 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-6 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+5 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-8 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+10 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-28 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-24 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+12 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-7 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+14 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-12 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+24 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+52 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+14 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-18 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+24 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-24 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+16 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+11 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-30 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-3 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-6 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+6 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+28 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-36 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-26 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+42 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+dot[q,q]^2 dot[p,k[3]]-2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-3 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+6 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      -2,
      -1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[2]]^-1 prop[0,p+k[2]]^-1 prop[0,p-q]^-1 prop[0,p-q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3+dot[p,p]^3 dot[q,q]^2-4 dot[p,q]^4 dot[q,q]-2 dot[p,q]^4 dot[k[2],k[2]]+2 dim dot[p,q]^4 dot[k[2],k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]+2 dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-5 dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2+3 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^2 dot[q,q] dot[p,k[2]]^2+2 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,q]^3 dot[q,q] dot[q,k[2]]-3 dot[p,q]^3 dot[q,q] dot[k[2],k[2]]+4 dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q]^2-2 dot[p,p] dot[p,q]^2 dot[q,k[2]]^2+2 dot[p,p] dot[p,q]^3 dot[q,q]+6 dot[p,p] dot[q,q]^2 dot[p,k[2]]^2-3 dot[p,p] dot[q,q]^3 dot[p,k[2]]+2 dot[p,q] dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-4 dim dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,k[2]]^2-2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]]^2-2 dim dot[p,q] dot[q,q]^2 dot[p,k[2]]^2+2 dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]-6 dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]+3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-5 dot[p,p]^3 dot[q,q]^4-dot[p,p]^4 dot[q,q]^3-4 dot[p,q]^6 dot[k[2],k[2]]+dim dot[p,p]^3 dot[q,q]^4+dim dot[p,p]^4 dot[q,q]^3+2 dim dot[p,q]^6 dot[k[2],k[2]]+11 dot[p,p]^2 dot[p,q]^2 dot[q,q]^3-6 dot[p,p]^2 dot[p,q]^3 dot[q,q]^2-2 dot[p,p]^2 dot[p,q]^4 dot[q,q]+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]]^2-5 dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]+3 dot[p,p]^3 dot[p,q]^2 dot[q,q]^2-2 dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]+dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]-3 dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]+2 dot[p,p]^3 dot[p,q] dot[q,q]^3+4 dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2-2 dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^4 dot[q,q] dot[p,k[2]]^2+4 dot[p,q]^5 dot[q,q] dot[p,k[2]]+2 dot[p,q]^5 dot[q,q] dot[k[2],k[2]]+8 dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]-6 dot[p,p] dot[p,q]^4 dot[q,q]^2-4 dot[p,p] dot[p,q]^4 dot[q,k[2]]^2+4 dot[p,p] dot[p,q]^5 dot[q,q]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^3+4 dim dot[p,p]^2 dot[p,q]^3 dot[q,q]^2+dim dot[p,p]^2 dot[p,q]^4 dot[q,q]+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]-2 dim dot[p,p]^3 dot[p,q]^2 dot[q,q]^2+2 dim dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]-2 dim dot[p,p]^3 dot[p,q] dot[q,q]^3-2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2+dim dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]+4 dim dot[p,q]^4 dot[q,q] dot[p,k[2]]^2-2 dim dot[p,q]^5 dot[q,q] dot[p,k[2]]-dim dot[p,q]^5 dot[q,q] dot[k[2],k[2]]-4 dim dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,k[2]]^2-2 dim dot[p,p] dot[p,q]^5 dot[q,q]+6 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-3 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[2]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]] dot[q,k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[2]]^2+2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[2]]+5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]-4 dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2+7 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]-6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[2]]-7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]+2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]+8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]-2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[2]]^2-4 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]-dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]-3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]+2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (dot[p,p]^2 dot[q,q]-2 dot[p,q]^2 dot[k[2],k[2]]+dot[q,q]^2 dot[p,k[2]]+dot[p,p] dot[q,q]^2-2 dot[p,p] dot[q,k[2]]^2-2 dot[p,p] dot[p,q] dot[q,q]+2 dot[p,p] dot[q,q] dot[p,k[2]]-dot[p,p] dot[q,q] dot[q,k[2]]+dot[p,p] dot[q,q] dot[k[2],k[2]]-2 dot[p,q] dot[q,q] dot[p,k[2]]+dot[p,q] dot[q,q] dot[k[2],k[2]]+4 dot[p,q] dot[p,k[2]] dot[q,k[2]]-2 dot[q,q] dot[p,k[2]] dot[q,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      -1,
      -1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[3]]^-1 prop[0,p-q]^-1 prop[0,p-k[3]]^-1 prop[0,-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (2 dot[p,q]^4 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[k[3],k[3]]-5 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-3 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-6 dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dot[p,q]^3 dot[q,q] dot[q,k[3]]+3 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+3 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+6 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^6 dot[k[3],k[3]]+2 dim dot[p,q]^6 dot[k[3],k[3]]+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-5 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+3 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-3 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^5 dot[q,q] dot[p,k[3]]+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-2 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+7 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      0,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> 1/16 prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,1/2 p+1/2 q+1/2 k[3]]^-1 prop[0,1/2 p+1/2 q-1/2 k[3]]^-1 prop[0,1/2 p+3/2 q+1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+16 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-20 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+4 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-14 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+44 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dot[p,q]^3 dot[q,q] dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-28 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[q,k[3]]+14 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+12 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+3 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-30 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+4 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+3 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-3 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-18 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+6 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+16 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-40 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-32 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-5 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+32 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-18 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+40 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-36 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+16 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+6 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+50 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+16 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+12 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+36 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+24 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+16 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-16 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+10 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-12 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-9 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-31 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-24 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-16 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-28 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-24 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-16 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+4 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+3 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+5 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+6 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+5 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+6 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+32 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-64 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+20 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+28 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-18 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-86 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-48 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+24 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-15 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+6 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-24 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+48 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-20 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+21 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+59 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+40 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-24 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+5 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+5 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-10 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-30 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+32 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+20 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+35 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-10 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]-3 dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-6 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+2 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-8 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-5 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> 1/16 prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,1/2 p+1/2 k[3]]^-1 prop[0,1/2 p-1/2 k[3]]^-1 prop[0,1/2 p-q+1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-8 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-12 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+16 dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+12 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-2 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+16 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+20 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+28 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+24 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-8 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-14 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-8 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+8 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-12 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-28 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-52 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+20 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+9 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+8 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+10 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+12 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-16 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+22 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+30 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-18 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+18 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-21 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]-2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      1,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,-p+k[3]]^-1 prop[0,-p+2 k[3]]^-1 prop[0,-p+q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-8 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+8 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-8 dot[p,q]^3 dot[q,q] dot[q,k[3]]-10 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+5 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+3 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+10 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+6 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-5 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-8 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+10 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-28 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-24 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+12 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-7 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+14 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+12 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+24 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-24 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+52 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+18 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+24 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+16 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+11 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-30 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+3 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+6 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-28 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+36 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+26 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-42 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+12 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+dot[q,q]^2 dot[p,k[3]]-2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+3 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p-q+k[3]]^-1 prop[0,-p-q+2 k[3]]^-1 prop[0,-p-2 q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]-8 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]+8 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-24 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+2 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+16 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dot[p,p] dot[q,q]^3 dot[q,k[3]]-4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-7 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+12 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-4 dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+7 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-4 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-12 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+20 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+20 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-14 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-8 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+6 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+4 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-32 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-32 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-12 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+12 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-5 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-6 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+20 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-12 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+24 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-4 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-4 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-3 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+20 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-14 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+40 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+64 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+26 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+10 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-30 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+13 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-40 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-12 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+17 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-44 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-25 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+10 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-3 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+10 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-60 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-30 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+70 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+10 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-20 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+3 dot[q,q]^2 dot[p,k[3]]+2 dot[q,q]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[q,k[3]]^2-4 dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-6 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+10 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -2,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[2]]^-1 prop[0,p+q]^-1 prop[0,p+k[2]]^-1 prop[0,p+q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3+dot[p,p]^3 dot[q,q]^2-4 dot[p,q]^4 dot[q,q]-2 dot[p,q]^4 dot[k[2],k[2]]+2 dim dot[p,q]^4 dot[k[2],k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]+2 dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-5 dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2+3 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-2 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,q]^3 dot[q,q] dot[q,k[2]]+3 dot[p,q]^3 dot[q,q] dot[k[2],k[2]]+4 dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q]^2-2 dot[p,p] dot[p,q]^2 dot[q,k[2]]^2-2 dot[p,p] dot[p,q]^3 dot[q,q]+6 dot[p,p] dot[q,q]^2 dot[p,k[2]]^2-3 dot[p,p] dot[q,q]^3 dot[p,k[2]]-2 dot[p,q] dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-4 dim dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,k[2]]^2-2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,q] dot[q,q]^2 dot[p,k[2]]^2-2 dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]+6 dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]+2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]-3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[2],k[2]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-5 dot[p,p]^3 dot[q,q]^4-dot[p,p]^4 dot[q,q]^3-4 dot[p,q]^6 dot[k[2],k[2]]+dim dot[p,p]^3 dot[q,q]^4+dim dot[p,p]^4 dot[q,q]^3+2 dim dot[p,q]^6 dot[k[2],k[2]]+11 dot[p,p]^2 dot[p,q]^2 dot[q,q]^3+6 dot[p,p]^2 dot[p,q]^3 dot[q,q]^2-2 dot[p,p]^2 dot[p,q]^4 dot[q,q]+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]]^2-5 dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]+3 dot[p,p]^3 dot[p,q]^2 dot[q,q]^2-2 dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]-dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]-3 dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]-2 dot[p,p]^3 dot[p,q] dot[q,q]^3-4 dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2-2 dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^4 dot[q,q] dot[p,k[2]]^2-4 dot[p,q]^5 dot[q,q] dot[p,k[2]]-2 dot[p,q]^5 dot[q,q] dot[k[2],k[2]]+8 dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]-6 dot[p,p] dot[p,q]^4 dot[q,q]^2-4 dot[p,p] dot[p,q]^4 dot[q,k[2]]^2-4 dot[p,p] dot[p,q]^5 dot[q,q]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^3-4 dim dot[p,p]^2 dot[p,q]^3 dot[q,q]^2+dim dot[p,p]^2 dot[p,q]^4 dot[q,q]+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]-2 dim dot[p,p]^3 dot[p,q]^2 dot[q,q]^2+2 dim dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]+2 dim dot[p,p]^3 dot[p,q] dot[q,q]^3+2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2+dim dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]+4 dim dot[p,q]^4 dot[q,q] dot[p,k[2]]^2+2 dim dot[p,q]^5 dot[q,q] dot[p,k[2]]+dim dot[p,q]^5 dot[q,q] dot[k[2],k[2]]-4 dim dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,k[2]]^2+2 dim dot[p,p] dot[p,q]^5 dot[q,q]+6 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+3 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[2]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]] dot[q,k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[2]]^2-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[2]]-5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]+4 dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2+7 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]+6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[2]]+7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]+8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]+2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[2]]^2-4 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]-3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (dot[p,p]^2 dot[q,q]-2 dot[p,q]^2 dot[k[2],k[2]]+dot[q,q]^2 dot[p,k[2]]+dot[p,p] dot[q,q]^2-2 dot[p,p] dot[q,k[2]]^2+2 dot[p,p] dot[p,q] dot[q,q]+2 dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]+dot[p,p] dot[q,q] dot[k[2],k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]]-dot[p,q] dot[q,q] dot[k[2],k[2]]+4 dot[p,q] dot[p,k[2]] dot[q,k[2]]+2 dot[q,q] dot[p,k[2]] dot[q,k[2]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[2]]^-1 prop[0,p+q]^-1 prop[0,p+k[2]]^-1 prop[0,p+q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3+dot[p,p]^3 dot[q,q]^2-4 dot[p,q]^4 dot[q,q]-2 dot[p,q]^4 dot[k[2],k[2]]+2 dim dot[p,q]^4 dot[k[2],k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]+2 dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-5 dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2+3 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-2 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,q]^3 dot[q,q] dot[q,k[2]]+3 dot[p,q]^3 dot[q,q] dot[k[2],k[2]]+4 dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q]^2-2 dot[p,p] dot[p,q]^2 dot[q,k[2]]^2-2 dot[p,p] dot[p,q]^3 dot[q,q]+6 dot[p,p] dot[q,q]^2 dot[p,k[2]]^2-3 dot[p,p] dot[q,q]^3 dot[p,k[2]]-2 dot[p,q] dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-4 dim dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,k[2]]^2-2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,q] dot[q,q]^2 dot[p,k[2]]^2-2 dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]+6 dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]+2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]-3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[2],k[2]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-5 dot[p,p]^3 dot[q,q]^4-dot[p,p]^4 dot[q,q]^3-4 dot[p,q]^6 dot[k[2],k[2]]+dim dot[p,p]^3 dot[q,q]^4+dim dot[p,p]^4 dot[q,q]^3+2 dim dot[p,q]^6 dot[k[2],k[2]]+11 dot[p,p]^2 dot[p,q]^2 dot[q,q]^3+6 dot[p,p]^2 dot[p,q]^3 dot[q,q]^2-2 dot[p,p]^2 dot[p,q]^4 dot[q,q]+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]]^2-5 dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]+3 dot[p,p]^3 dot[p,q]^2 dot[q,q]^2-2 dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]-dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]-3 dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]-2 dot[p,p]^3 dot[p,q] dot[q,q]^3-4 dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2-2 dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^4 dot[q,q] dot[p,k[2]]^2-4 dot[p,q]^5 dot[q,q] dot[p,k[2]]-2 dot[p,q]^5 dot[q,q] dot[k[2],k[2]]+8 dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]-6 dot[p,p] dot[p,q]^4 dot[q,q]^2-4 dot[p,p] dot[p,q]^4 dot[q,k[2]]^2-4 dot[p,p] dot[p,q]^5 dot[q,q]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^3-4 dim dot[p,p]^2 dot[p,q]^3 dot[q,q]^2+dim dot[p,p]^2 dot[p,q]^4 dot[q,q]+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]-2 dim dot[p,p]^3 dot[p,q]^2 dot[q,q]^2+2 dim dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]+2 dim dot[p,p]^3 dot[p,q] dot[q,q]^3+2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2+dim dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]+4 dim dot[p,q]^4 dot[q,q] dot[p,k[2]]^2+2 dim dot[p,q]^5 dot[q,q] dot[p,k[2]]+dim dot[p,q]^5 dot[q,q] dot[k[2],k[2]]-4 dim dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,k[2]]^2+2 dim dot[p,p] dot[p,q]^5 dot[q,q]+6 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+3 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[2]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]] dot[q,k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[2]]^2-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[2]]-5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]+4 dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2+7 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]+6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[2]]+7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]+8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]+2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[2]]^2-4 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]-3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (dot[p,p]^2 dot[q,q]-2 dot[p,q]^2 dot[k[2],k[2]]+dot[q,q]^2 dot[p,k[2]]+dot[p,p] dot[q,q]^2-2 dot[p,p] dot[q,k[2]]^2+2 dot[p,p] dot[p,q] dot[q,q]+2 dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]+dot[p,p] dot[q,q] dot[k[2],k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]]-dot[p,q] dot[q,q] dot[k[2],k[2]]+4 dot[p,q] dot[p,k[2]] dot[q,k[2]]+2 dot[q,q] dot[p,k[2]] dot[q,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      -1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-p+q]^-1 prop[0,-p+k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p+q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]-8 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]+10 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-2 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-18 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+10 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+16 dot[p,q]^3 dot[q,q] dot[q,k[3]]-14 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+18 dot[p,p] dot[q,q]^3 dot[p,k[3]]-10 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+13 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+12 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-12 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+7 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-13 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+3 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-20 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+14 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+18 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+12 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-7 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-20 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+14 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-22 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+11 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+12 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-12 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+18 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+34 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-22 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+10 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+12 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-11 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+24 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+24 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-19 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-10 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-3 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      -1,
      0
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,p-q]^-1 prop[0,-q+k[3]]^-1 prop[0,p-q+k[3]]^-1 prop[0,p-2 q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-10 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+2 dim^2 dot[q,q]^3 dot[p,k[3]]^2-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+24 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+10 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p] dot[q,q]^3 dot[q,k[3]]+6 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-7 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-16 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-5 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+6 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+7 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-12 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+28 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-10 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-22 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+5 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+20 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+6 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-4 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+26 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+20 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-12 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-5 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+6 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-17 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-12 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+3 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-3 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-22 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-46 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+34 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+12 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+17 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+17 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+33 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-29 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-3 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-18 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (2 dot[p,q]^2 dot[k[3],k[3]]-3 dot[q,q]^2 dot[p,k[3]]+2 dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+6 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,-p+k[3]]^-1 prop[0,-p-q]^-1 prop[0,-p-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-10 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+2 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+18 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-10 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-16 dot[p,q]^3 dot[q,q] dot[q,k[3]]-14 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[q,q]^3 dot[p,k[3]]+10 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-13 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+3 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-12 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+7 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+13 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-3 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-20 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+14 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+18 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-7 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+20 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+14 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-22 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+11 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+12 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+12 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-18 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+24 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+34 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+22 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-10 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+12 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+11 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+24 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-19 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+10 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+3 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-p]^-1 prop[0,-p+k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]-4 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]+4 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dot[p,q]^3 dot[q,q] dot[q,k[3]]-2 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+3 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-3 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+10 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-14 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+4 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-7 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+7 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+26 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+3 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+11 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-7 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (2 dot[p,q]^2 dot[k[3],k[3]]+dot[q,q]^2 dot[p,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,p+q]^-1 prop[0,q+k[3]]^-1 prop[0,p+q+k[3]]^-1 prop[0,p+2 q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-10 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+2 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+24 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-10 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dot[p,p] dot[q,q]^3 dot[q,k[3]]+6 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-7 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-16 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+5 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+6 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+7 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-28 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+10 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+22 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-5 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+20 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+6 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+4 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+26 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+20 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+12 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-5 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-6 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-17 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-12 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-12 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+3 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+3 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+22 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-46 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-34 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-17 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+17 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+33 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+29 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+3 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+18 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (2 dot[p,q]^2 dot[k[3],k[3]]-3 dot[q,q]^2 dot[p,k[3]]-2 dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-6 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,p]^-1 prop[0,k[3]]^-1 prop[0,p+k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,p-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]-4 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]+4 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-8 dot[p,q]^3 dot[q,q] dot[q,k[3]]+2 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+3 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-2 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+10 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+14 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-7 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-7 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+16 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-26 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+3 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+11 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-7 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,-1/2 p+1/2 k[3]]^-1 prop[0,-1/2 p-q+1/2 k[3]]^-1 prop[0,-1/2 p-q-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+16 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-20 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+4 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+36 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-20 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+32 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-32 dot[p,q]^3 dot[q,q] dot[q,k[3]]-20 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-16 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-36 dot[p,p] dot[q,q]^3 dot[p,k[3]]+20 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+12 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-26 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+6 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-24 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+24 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+10 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+26 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-6 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-18 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+6 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-32 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+32 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+20 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-32 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+28 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-24 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-18 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+40 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> -1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+48 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+28 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-44 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-24 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-8 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+16 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-28 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-18 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+22 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+24 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+8 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+8 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-6 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+16 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-32 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-28 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+64 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+32 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-64 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-20 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+68 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+32 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+36 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-24 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-6 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+24 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+18 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-48 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-32 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+48 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+10 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-38 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-24 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-26 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+24 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-32 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]+2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+4 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-1/2 p+1/2 q+1/2 k[3]]^-1 prop[0,-1/2 p+1/2 q-1/2 k[3]]^-1 prop[0,-1/2 p-1/2 q+1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]-8 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]+8 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-24 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-12 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+24 dot[p,q]^3 dot[q,q] dot[q,k[3]]-8 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+24 dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dot[p,p] dot[q,q]^3 dot[q,k[3]]-6 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+6 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-16 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-16 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-24 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+8 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+16 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+28 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+24 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-26 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-20 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+8 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-16 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+3 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+11 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+12 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-24 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-44 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-24 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+6 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+46 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+24 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+8 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+16 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+30 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+16 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-23 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-16 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+16 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-2 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-p]^-1 prop[0,-p+q]^-1 prop[0,-q+k[3]]^-1 prop[0,-p+q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (2 dot[p,q]^4 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[k[3],k[3]]-5 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+9 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-6 dot[p,q]^3 dot[q,q] dot[p,k[3]]-8 dot[p,q]^3 dot[q,q] dot[q,k[3]]+3 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-9 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+2 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+6 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^6 dot[k[3],k[3]]-2 dim dot[p,q]^6 dot[k[3],k[3]]-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-7 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-3 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+3 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^5 dot[q,q] dot[p,k[3]]-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+2 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      0,
      1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[2]]^-1 prop[0,-p]^-1 prop[0,-p+q]^-1 prop[0,-p+k[2]]^-1 prop[0,-p+q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3+dot[p,p]^3 dot[q,q]^2-4 dot[p,q]^4 dot[q,q]-2 dot[p,q]^4 dot[k[2],k[2]]+2 dim dot[p,q]^4 dot[k[2],k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]-2 dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-5 dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2-3 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-2 dot[p,q]^3 dot[q,q] dot[p,k[2]]+4 dot[p,q]^3 dot[q,q] dot[q,k[2]]-3 dot[p,q]^3 dot[q,q] dot[k[2],k[2]]+4 dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q]^2-2 dot[p,p] dot[p,q]^2 dot[q,k[2]]^2+2 dot[p,p] dot[p,q]^3 dot[q,q]+6 dot[p,p] dot[q,q]^2 dot[p,k[2]]^2+3 dot[p,p] dot[q,q]^3 dot[p,k[2]]+2 dot[p,q] dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[k[2],k[2]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[2]]^2-4 dim dot[p,q]^3 dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,k[2]]^2-2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]]^2-2 dim dot[p,q] dot[q,q]^2 dot[p,k[2]]^2+2 dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]-6 dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]+2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]+3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[2]] dot[q,k[2]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[2],k[2]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[2]]^2) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-5 dot[p,p]^3 dot[q,q]^4-dot[p,p]^4 dot[q,q]^3-4 dot[p,q]^6 dot[k[2],k[2]]+dim dot[p,p]^3 dot[q,q]^4+dim dot[p,p]^4 dot[q,q]^3+2 dim dot[p,q]^6 dot[k[2],k[2]]+11 dot[p,p]^2 dot[p,q]^2 dot[q,q]^3-6 dot[p,p]^2 dot[p,q]^3 dot[q,q]^2-2 dot[p,p]^2 dot[p,q]^4 dot[q,q]+2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]]^2+5 dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]+3 dot[p,p]^3 dot[p,q]^2 dot[q,q]^2+2 dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]-dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]-3 dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]+2 dot[p,p]^3 dot[p,q] dot[q,q]^3+4 dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2+2 dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^4 dot[q,q] dot[p,k[2]]^2-4 dot[p,q]^5 dot[q,q] dot[p,k[2]]+2 dot[p,q]^5 dot[q,q] dot[k[2],k[2]]+8 dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]-6 dot[p,p] dot[p,q]^4 dot[q,q]^2-4 dot[p,p] dot[p,q]^4 dot[q,k[2]]^2+4 dot[p,p] dot[p,q]^5 dot[q,q]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^3+4 dim dot[p,p]^2 dot[p,q]^3 dot[q,q]^2+dim dot[p,p]^2 dot[p,q]^4 dot[q,q]-dim dot[p,p]^2 dot[q,q]^4 dot[p,k[2]]-2 dim dot[p,p]^3 dot[p,q]^2 dot[q,q]^2-2 dim dot[p,p]^3 dot[q,q]^3 dot[p,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[q,k[2]]+dim dot[p,p]^3 dot[q,q]^3 dot[k[2],k[2]]-2 dim dot[p,p]^3 dot[p,q] dot[q,q]^3-2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]^2-dim dot[p,q]^4 dot[q,q]^2 dot[p,k[2]]+4 dim dot[p,q]^4 dot[q,q] dot[p,k[2]]^2+2 dim dot[p,q]^5 dot[q,q] dot[p,k[2]]-dim dot[p,q]^5 dot[q,q] dot[k[2],k[2]]-4 dim dot[p,q]^5 dot[p,k[2]] dot[q,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q]^2+2 dim dot[p,p] dot[p,q]^4 dot[q,k[2]]^2-2 dim dot[p,p] dot[p,q]^5 dot[q,q]-6 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+3 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[2],k[2]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[2]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[2]] dot[q,k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[2]]^2-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[2]]+5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]-4 dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2-7 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]+6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[2]]-7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]+8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]-2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[2]]^2+4 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[2]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[2],k[2]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[2]] dot[q,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[2]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[2],k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[2]]^2-2 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[p,k[2]]+dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[2]]-3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[2],k[2]]+2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[2]] dot[q,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[2]] dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (dot[p,p]^2 dot[q,q]-2 dot[p,q]^2 dot[k[2],k[2]]-dot[q,q]^2 dot[p,k[2]]+dot[p,p] dot[q,q]^2-2 dot[p,p] dot[q,k[2]]^2-2 dot[p,p] dot[p,q] dot[q,q]-2 dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]+dot[p,p] dot[q,q] dot[k[2],k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]]+dot[p,q] dot[q,q] dot[k[2],k[2]]+4 dot[p,q] dot[p,k[2]] dot[q,k[2]]-2 dot[q,q] dot[p,k[2]] dot[q,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,p+2 q+k[3]]^-1 prop[0,p+2 q+2 k[3]]^-1 prop[0,p+3 q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+16 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-20 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+4 dim^2 dot[q,q]^3 dot[p,k[3]]^2+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+18 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+12 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+56 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+8 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-8 dot[p,q]^3 dot[q,q] dot[q,k[3]]-14 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-40 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[q,q]^3 dot[p,k[3]]-12 dot[p,p] dot[q,q]^3 dot[q,k[3]]+8 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+12 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-17 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-6 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-36 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+7 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+16 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+17 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+6 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-18 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+6 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+20 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+28 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-44 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-28 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+14 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-32 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-14 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+34 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+14 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-7 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-18 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+40 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-6 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+8 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+12 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+56 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+20 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+24 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+48 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+48 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+16 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+20 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-16 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-12 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-18 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-40 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-24 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-20 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-24 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-40 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-48 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-16 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-20 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+4 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+8 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+6 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+8 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+6 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+5 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+6 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+8 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+12 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+5 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+28 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+34 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-64 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+56 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-22 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-36 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-104 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-54 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+24 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-42 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+6 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-12 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-27 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+48 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-56 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+36 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+23 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+42 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+80 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+12 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+47 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-24 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+14 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+5 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+14 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-16 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-12 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-16 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-10 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-84 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+32 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+34 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+98 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-14 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-28 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-5 dot[q,q]^2 dot[p,k[3]]-6 dot[q,q]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-12 dot[q,q] dot[q,k[3]]^2-4 dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-10 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-14 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,p-q+k[3]]^-1 prop[0,p-q+2 k[3]]^-1 prop[0,p-2 q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]-8 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]+8 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-24 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-8 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+16 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+6 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dot[p,p] dot[q,q]^3 dot[q,k[3]]+4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+7 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+12 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-4 dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-7 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-4 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+20 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-20 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+14 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^6 dot[k[3],k[3]]-8 dim dot[p,q]^6 dot[k[3],k[3]]+2 dim^2 dot[p,q]^6 dot[k[3],k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+8 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+6 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-4 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+32 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+32 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+16 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-12 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-12 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-5 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+6 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-20 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-12 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-24 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-16 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-3 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-20 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-14 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-40 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-64 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+26 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+10 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+30 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+13 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+40 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+12 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+17 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+44 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-25 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-10 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-3 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+60 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-30 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-70 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+10 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+20 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-3 dot[q,q]^2 dot[p,k[3]]+2 dot[q,q]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[q,k[3]]^2-4 dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+6 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+10 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      2,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,-1/2 p+1/2 q+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 q+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 q-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-8 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+24 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+12 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-24 dot[p,q]^3 dot[q,q] dot[q,k[3]]-8 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-24 dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dot[p,p] dot[q,q]^3 dot[q,k[3]]+6 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-6 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+16 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+16 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]-dim dot[p,p] dot[q,q]^3 dot[q,k[3]]+dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+24 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+8 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-16 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+28 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+24 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-26 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-20 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+8 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-16 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-3 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+11 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+12 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+8 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-24 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+16 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-44 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-24 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-6 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+46 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+24 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-8 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+16 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+30 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+16 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+7 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-23 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-16 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-16 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+12 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+2 dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-1/2 p+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 k[3]]^-1 prop[0,-1/2 p-q+1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]+8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]-8 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+12 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-16 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-12 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-6 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-8 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+2 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+6 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-16 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+16 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -1/2 G^2 Nc^-1 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+20 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-28 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-24 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-8 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-8 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-14 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+14 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-8 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+16 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+8 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-12 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-28 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+52 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+20 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-9 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+8 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+10 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-12 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+16 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+22 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-30 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-18 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-18 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-16 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+21 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 1/2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]-2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      -1,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-p]^-1 prop[0,q+k[3]]^-1 prop[0,-p-q]^-1 prop[0,-p-q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-2 dot[p,q]^4 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[k[3],k[3]]-5 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-9 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-8 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-6 dot[p,q]^3 dot[q,q] dot[p,k[3]]+8 dot[p,q]^3 dot[q,q] dot[q,k[3]]+3 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+9 dot[p,p] dot[q,q]^3 dot[p,k[3]]-2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+6 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^6 dot[k[3],k[3]]-2 dim dot[p,q]^6 dot[k[3],k[3]]-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-7 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+3 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+3 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dot[p,q]^5 dot[q,q] dot[p,k[3]]+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-2 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]+2 dot[p,p] dot[q,k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-p]^-1 prop[0,-q+k[3]]^-1 prop[0,-p-q]^-1 prop[0,-p-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (2 dot[p,q]^4 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[k[3],k[3]]-5 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+3 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-6 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dot[p,q]^3 dot[q,q] dot[q,k[3]]-3 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-6 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-3 dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-7 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-6 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+3 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^6 dot[k[3],k[3]]-2 dim dot[p,q]^6 dot[k[3],k[3]]-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-5 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-3 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+3 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^5 dot[q,q] dot[p,k[3]]+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+2 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+5 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+7 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-7 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-2 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]+dot[q,q]^2 dot[p,k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      0,
      1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p+q-k[3]]^-1 prop[0,-p+2 q-k[3]]^-1 prop[0,-p+2 q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^4 dot[k[3],k[3]]+4 dot[q,q]^3 dot[p,k[3]]^2+6 dim dot[p,q]^4 dot[k[3],k[3]]-4 dim dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-30 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-6 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]+24 dot[p,q]^3 dot[q,q] dot[q,k[3]]-10 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+30 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dot[p,p] dot[q,q]^3 dot[q,k[3]]+6 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+23 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]-20 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+5 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-23 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]-dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]+4 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-28 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-24 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+10 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+22 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+20 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-5 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+8 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-20 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+18 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+4 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-12 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+12 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-11 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-6 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+12 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-12 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+3 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-24 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+22 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+16 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+40 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+24 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-34 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-12 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+20 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-17 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-36 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-20 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+29 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+3 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+18 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-3 dot[q,q]^2 dot[p,k[3]]+2 dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]-dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+6 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,-p-q-k[3]]^-1 prop[0,-p-2 q-k[3]]^-1 prop[0,-p-2 q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]-4 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]+4 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+30 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+6 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-24 dot[p,q]^3 dot[q,q] dot[q,k[3]]-10 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-30 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dot[p,p] dot[q,q]^3 dot[q,k[3]]-6 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-23 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+20 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+5 dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+23 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+2 dim dot[p,p] dot[q,q]^3 dot[q,k[3]]+dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-4 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-4 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]]^2+12 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-28 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+24 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+10 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2+8 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+22 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-20 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-5 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2-8 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]]^2) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-20 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+18 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-4 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-12 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^5 dot[q,q] dot[p,k[3]]-12 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-11 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+6 dim dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+16 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2+12 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+8 dim dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^4 dot[q,k[3]]-dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]^2-3 dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q]^2 dot[q,k[3]]-dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]-3 dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2+4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-24 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-22 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+40 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-6 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+24 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+34 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+12 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+20 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+17 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-36 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-20 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-29 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-3 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+6 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]]^2+dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+24 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-18 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-28 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-3 dot[q,q]^2 dot[p,k[3]]-2 dot[q,q]^2 dot[q,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-4 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]-6 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p-k[3]]^-1 prop[0,-p+q-k[3]]^-1 prop[0,-p+q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^4 dot[k[3],k[3]]-8 dot[q,q]^3 dot[p,k[3]]^2-6 dim dot[p,q]^4 dot[k[3],k[3]]+10 dim dot[q,q]^3 dot[p,k[3]]^2+2 dim^2 dot[p,q]^4 dot[k[3],k[3]]-2 dim^2 dot[q,q]^3 dot[p,k[3]]^2-10 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+10 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+18 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+10 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-16 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-12 dot[p,q]^3 dot[q,q] dot[p,k[3]]-16 dot[p,q]^3 dot[q,q] dot[q,k[3]]-2 dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-8 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-12 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2+8 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-18 dot[p,p] dot[q,q]^3 dot[p,k[3]]-10 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+9 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]-9 dim dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]-13 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]-3 dim dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-16 dim dot[p,q]^2 dot[q,q] dot[p,k[3]]^2+12 dim dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+10 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]+12 dim dot[p,q]^3 dot[q,q] dot[q,k[3]]+dim dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+12 dim dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,k[3]]^2+10 dim dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dim dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+13 dim dot[p,p] dot[q,q]^3 dot[p,k[3]]+3 dim dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[q,k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]+4 dim^2 dot[p,q]^2 dot[q,q] dot[p,k[3]]^2-2 dim^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dim^2 dot[p,q]^3 dot[q,q] dot[p,k[3]]-2 dim^2 dot[p,q]^3 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,q]^3 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^2 dot[p,k[3]]^2-2 dim^2 dot[p,p] dot[q,q]^3 dot[p,k[3]]-4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+4 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-14 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+12 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+16 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-9 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]+15 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]-dim dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-20 dim dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[3]]+4 dim^2 dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (dim-2)^-1 (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^6 dot[k[3],k[3]]+8 dim dot[p,q]^6 dot[k[3],k[3]]-2 dim^2 dot[p,q]^6 dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2-24 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+14 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+22 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+6 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-6 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+12 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-16 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^5 dot[q,q] dot[p,k[3]]+4 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+16 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-8 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-8 dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]]^2+14 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-9 dim dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]-11 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-5 dim dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]+5 dim dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]-12 dim dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]-8 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+16 dim dot[p,q]^4 dot[q,q] dot[p,k[3]]^2+4 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dim dot[p,q]^5 dot[q,q] dot[p,k[3]]-4 dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-16 dim dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,p] dot[p,q]^4 dot[q,k[3]]^2+2 dim dot[p,p] dot[q,q]^4 dot[p,k[3]]^2-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim^2 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim^2 dot[p,p]^2 dot[q,q]^4 dot[p,k[3]]+dim^2 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+dim^2 dot[p,p]^3 dot[q,q]^3 dot[q,k[3]]-dim^2 dot[p,p]^3 dot[q,q]^3 dot[k[3],k[3]]+2 dim^2 dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q]^2 dot[p,k[3]]+dim^2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]]^2-dim^2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+2 dim^2 dot[p,q]^5 dot[q,q] dot[p,k[3]]+dim^2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dim^2 dot[p,q]^5 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^4 dot[q,k[3]]^2-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]-2 dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]-16 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-32 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-8 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+32 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]-34 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+16 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-6 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+16 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]+dim dot[p,p]^2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+6 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[p,k[3]]+12 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]-3 dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+24 dim dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+8 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2-24 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-7 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[p,k[3]]+19 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]-12 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]+7 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[q,k[3]]+dim^2 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim^2 dot[p,q]^3 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dim^2 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[p,k[3]]+2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[q,k[3]]-2 dim^2 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[q,k[3]]+3 dim^2 dot[p,p] dot[p,q]^4 dot[q,q] dot[k[3],k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+14 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q] dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim^2 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[p,q]^2 dot[k[3],k[3]]-dot[q,q]^2 dot[p,k[3]]-dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-dot[p,p] dot[q,q] dot[q,k[3]]-dot[p,p] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,q] dot[p,k[3]]+dot[p,q] dot[q,q] dot[k[3],k[3]]-4 dot[p,q] dot[p,k[3]] dot[q,k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      1,
      2
    }
  |>
}

==> anc/dataSE.m <==
{
  <|
    "a1" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,p+k[3]]^-1 prop[0,q+k[3]]^-1 prop[0,p+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,p+q+k[3]]^-1 prop[0,p+q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,p+k[3]]^-1 prop[0,p+2 k[3]]^-1 prop[0,-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      -1,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,p+2 q+k[3]]^-1 prop[0,p+2 q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+8 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-8 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (16 dot[p,q]^4 dot[q,k[3]]^3-8 dim dot[p,q]^4 dot[q,k[3]]^3+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-6 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+9 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-32 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-15 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (8 dot[q,k[3]]^3-2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-5 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,p-q+k[3]]^-1 prop[0,p-q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      2,
      -1,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,1/2 p+1/2 k[3]]^-1 prop[0,1/2 p-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,1/2 p+1/2 q+1/2 k[3]]^-1 prop[0,1/2 p+1/2 q-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -2,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[3]]^-2 prop[0,p+k[3]]^-1 prop[0,q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[2]]^-1 prop[0,-p]^-2 prop[0,-p+q]^-1 prop[0,-p+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]-dot[p,p] dot[q,q] dot[q,k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (8 dot[p,q]^4 dot[p,k[2]]-4 dim dot[p,q]^4 dot[p,k[2]]-dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-3 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-4 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+2 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]-6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]-2 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      0,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p-k[3]]^-1 prop[0,-p-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,1/2 p+1/2 q+1/2 k[3]]^-1 prop[0,1/2 p+1/2 q-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,1/2 p+1/2 k[3]]^-1 prop[0,1/2 p-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      -2,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,p+q]^-1 prop[0,q+k[3]]^-1 prop[0,p+q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[3]]^-2 prop[0,p+k[3]]^-1 prop[0,-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      -1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[2]]^-1 prop[0,-p]^-1 prop[0,-p-q]^-2 prop[0,-p-q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]+3 dot[q,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dim dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]-6 dot[p,p] dot[q,q] dot[q,k[2]]+4 dot[p,q] dot[q,q] dot[p,k[2]]-4 dot[p,q] dot[q,q] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]+4 dim dot[p,p] dot[q,q] dot[q,k[2]]-4 dim dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,q] dot[q,q] dot[q,k[2]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (-8 dot[p,q]^4 dot[p,k[2]]+4 dim dot[p,q]^4 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+2 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^3 dot[q,q] dot[p,k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,k[2]]-dot[p,p] dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+dim dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+4 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p] dot[q,q]^3 dot[p,k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]+6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]-dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]+dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[q,q] dot[q,k[2]]+4 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[2]]^-1 prop[0,-p]^-2 prop[0,-p+k[2]]^-1 prop[0,-p-q]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]-2 dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (8 dot[p,q]^4 dot[p,k[2]]-4 dim dot[p,q]^4 dot[p,k[2]]-dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+3 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+4 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-2 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]-6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]-dot[p,p] dot[q,q] dot[q,k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      0,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p-q-k[3]]^-1 prop[0,-p-q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+9 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-15 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+4 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-p-k[3]]^-1 prop[0,-p-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      1,
      2
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,p-q]^-1 prop[0,-q+k[3]]^-1 prop[0,p-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      2,
      -1,
      0
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[2]]^-1 prop[0,-p]^-1 prop[0,-p+q]^-2 prop[0,-p+q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]+3 dot[q,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dim dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]+6 dot[p,p] dot[q,q] dot[q,k[2]]-4 dot[p,q] dot[q,q] dot[p,k[2]]-4 dot[p,q] dot[q,q] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]-4 dim dot[p,p] dot[q,q] dot[q,k[2]]+4 dim dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,q] dot[q,q] dot[q,k[2]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (-8 dot[p,q]^4 dot[p,k[2]]+4 dim dot[p,q]^4 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-2 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+8 dot[p,q]^3 dot[q,q] dot[p,k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,k[2]]-dot[p,p] dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+dim dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p] dot[q,q]^3 dot[p,k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]+6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]-dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]+dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]+2 dot[p,p] dot[q,q] dot[q,k[2]]-4 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      2,
      0,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p-2 q-k[3]]^-1 prop[0,-p-2 q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+8 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-8 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (16 dot[p,q]^4 dot[q,k[3]]^3-8 dim dot[p,q]^4 dot[q,k[3]]^3+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-6 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-32 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (8 dot[q,k[3]]^3-2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[q,q] dot[q,k[3]]^2-2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> -1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-p+q-k[3]]^-1 prop[0,-p+q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-9 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+15 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      2,
      1,
      2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,p-q]^-1 prop[0,p-q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -4 G^2 eq^2 I TF (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      -1,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,p]^-1 prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,p-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -4 G^2 eq^2 I TF (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,p+q]^-1 prop[0,-q+k[3]]^-1 prop[0,p+q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-p]^-1 prop[0,q+k[3]]^-1 prop[0,-p-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -4 G^2 eq^2 I TF (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,p]^-1 prop[0,k[3]]^-2 prop[0,p-k[3]]^-1 prop[0,-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -4 G^2 eq^2 I TF (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      -1,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p-q]^-1 prop[0,-p-q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -4 G^2 eq^2 I TF (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-p]^-1 prop[0,-q+k[3]]^-1 prop[0,-p-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -4 G^2 eq^2 I TF (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      1,
      1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 0,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-p+q]^-1 prop[0,-q+k[3]]^-1 prop[0,-p+q-k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 4 G^2 eq^2 I TF (dim-2)^-1 (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 4 G^2 eq^2 I TF (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      2,
      1,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,p-q-k[3]]^-1 prop[0,p-q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+9 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-15 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+4 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,p+2 q-k[3]]^-1 prop[0,p+2 q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-8 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+8 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-16 dot[p,q]^4 dot[q,k[3]]^3+8 dim dot[p,q]^4 dot[q,k[3]]^3+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-6 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+32 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-8 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (8 dot[q,k[3]]^3+2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]]^2+2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      -1,
      -2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[2]]^-1 prop[0,p-q]^-2 prop[0,p-q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]+3 dot[q,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dim dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]+6 dot[p,p] dot[q,q] dot[q,k[2]]-4 dot[p,q] dot[q,q] dot[p,k[2]]-4 dot[p,q] dot[q,q] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]-4 dim dot[p,p] dot[q,q] dot[q,k[2]]+4 dim dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,q] dot[q,q] dot[q,k[2]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (-8 dot[p,q]^4 dot[p,k[2]]+4 dim dot[p,q]^4 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-2 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+8 dot[p,q]^3 dot[q,q] dot[p,k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,k[2]]-dot[p,p] dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+dim dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p] dot[q,q]^3 dot[p,k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]+6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]-dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]+dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]+2 dot[p,p] dot[q,q] dot[q,k[2]]-4 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      0,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p+q]^-1 prop[0,-p+q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,p-k[3]]^-1 prop[0,p-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,p+q-k[3]]^-1 prop[0,p+q-2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-9 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+15 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      -1,
      -2
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,p]^-2 prop[0,k[2]]^-1 prop[0,p+q]^-1 prop[0,p+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]-2 dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (8 dot[p,q]^4 dot[p,k[2]]-4 dim dot[p,q]^4 dot[p,k[2]]-dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+3 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+4 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-2 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]-6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]-dot[p,p] dot[q,q] dot[q,k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,p]^-1 prop[0,k[2]]^-1 prop[0,p+q]^-2 prop[0,p+q+k[2]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]+3 dot[q,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dim dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]-6 dot[p,p] dot[q,q] dot[q,k[2]]+4 dot[p,q] dot[q,q] dot[p,k[2]]-4 dot[p,q] dot[q,q] dot[q,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]+4 dim dot[p,p] dot[q,q] dot[q,k[2]]-4 dim dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,q] dot[q,q] dot[q,k[2]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (-8 dot[p,q]^4 dot[p,k[2]]+4 dim dot[p,q]^4 dot[p,k[2]]+dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+2 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-2 dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]-8 dot[p,q]^3 dot[q,q] dot[p,k[2]]+4 dot[p,p] dot[p,q]^3 dot[q,k[2]]-dot[p,p] dot[q,q]^3 dot[p,k[2]]-dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-2 dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+dim dot[p,q]^2 dot[q,q]^2 dot[p,k[2]]+4 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p] dot[q,q]^3 dot[p,k[2]]-2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]+6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]-dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[q,k[2]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]+dot[q,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]-2 dot[p,p] dot[q,q] dot[q,k[2]]+4 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      0,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-p]^-1 prop[0,q+k[3]]^-1 prop[0,-p+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-p-q]^-1 prop[0,-p-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-1/2 p+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-1/2 p-1/2 q+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 q-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      2,
      1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,p-k[3]]^-1 prop[0,p-2 k[3]]^-1 prop[0,-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-6 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-8 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+2 dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      -1,
      -2
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,p]^-2 prop[0,k[2]]^-1 prop[0,p+k[2]]^-1 prop[0,p-q]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (4 dot[p,q]^2 dot[p,k[2]]-4 dim dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-3 dot[p,p] dot[q,q] dot[p,k[2]]-dot[p,p] dot[q,q] dot[q,k[2]]+2 dot[p,q] dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q] dot[q,k[2]]+2 dim dot[p,p] dot[q,q] dot[p,k[2]]) dot[p,q],
      "FL" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-1 (8 dot[p,q]^4 dot[p,k[2]]-4 dim dot[p,q]^4 dot[p,k[2]]-dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]-3 dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]-4 dot[p,q]^3 dot[q,q] dot[p,k[2]]-4 dot[p,p] dot[p,q]^3 dot[q,k[2]]+dim dot[p,p]^2 dot[q,q]^2 dot[p,k[2]]+dim dot[p,p]^2 dot[q,q]^2 dot[q,k[2]]+2 dim dot[p,q]^3 dot[q,q] dot[p,k[2]]+2 dim dot[p,p] dot[p,q]^3 dot[q,k[2]]+2 dot[p,p]^2 dot[p,q] dot[q,q] dot[q,k[2]]-6 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]+6 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]+dim dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[2]]-dim dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[2]]-2 dim dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[2]]) dot[p,q]^-1,
      "zero" -> 2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,q]^2 dot[p,k[2]]-2 dot[p,p] dot[p,q] dot[q,k[2]]-dot[p,p] dot[q,q] dot[p,k[2]]+dot[p,p] dot[q,q] dot[q,k[2]]-2 dot[p,q] dot[q,q] dot[p,k[2]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      0,
      -1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-p]^-1 prop[0,-p+k[3]]^-1 prop[0,-q+k[3]]^-1,
  "Numerator" -> <|
      "F2" -> 2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -2 G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -2 G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      1,
      0
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-1/2 p-1/2 q+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 q-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 1,
  "Denominator" -> 1/16 prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-1/2 p+1/2 k[3]]^-1 prop[0,-1/2 p-1/2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-1 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-1 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      2,
      1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p+q+k[3]]^-1 prop[0,-p+q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3-4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-dot[p,p] dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^4 dot[q,k[3]]^3-4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3-dot[q,q]^2 dot[k[3],k[3]]+2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[q,q] dot[q,k[3]]^2-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-p-2 q+k[3]]^-1 prop[0,-p-2 q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (8 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-8 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+8 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-8 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-16 dot[p,q]^4 dot[q,k[3]]^3+8 dim dot[p,q]^4 dot[q,k[3]]^3+12 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-6 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+8 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-4 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+2 dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-9 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-16 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+32 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-20 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+10 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+8 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+8 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-16 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+15 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-16 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-6 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (8 dot[q,k[3]]^3+2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-5 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      -1,
      1,
      -1
    }
  |>,
  <|
    "a1" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,q+k[3]]^-1 prop[0,-p+k[3]]^-1 prop[0,-p+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-4 dot[q,q]^2 dot[p,k[3]]^3+4 dim dot[q,q]^2 dot[p,k[3]]^3+2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2-4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]+2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]+8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "a2" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-q+k[3]]^-1 prop[0,-p-q+k[3]]^-1 prop[0,-p-q+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[p,q]^2 dot[q,k[3]]^3+4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[p,q]^2 dot[q,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[q,k[3]]^2+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+4 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[q,k[3]]^2-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+dot[p,p] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> -G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-8 dot[p,q]^4 dot[q,k[3]]^3+4 dim dot[p,q]^4 dot[q,k[3]]^3+6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2+3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-3 dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,q]^4 dot[q,q] dot[q,k[3]]^2+2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3-2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]]^2-dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+dim dot[p,p]^2 dot[q,q]^4 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+dim dot[p,q]^4 dot[q,q]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]]^2-dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]+6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]+4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+16 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-4 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+5 dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^3+5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[q,k[3]]-2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]-2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]]^2+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^3 dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]+4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2-6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]^2+4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> -G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (4 dot[q,k[3]]^3+dot[q,q]^2 dot[k[3],k[3]]-2 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]]^2+dot[q,q] dot[k[3],k[3]]^2+4 dot[p,k[3]] dot[q,k[3]]^2+dot[p,q] dot[q,q] dot[k[3],k[3]]-2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[p,k[3]] dot[q,k[3]]-dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      0,
      1,
      -1
    }
  |>,
  <|
    "a2" -> <|
  "Cut content" -> 2,
  "Denominator" -> prop[0,k[3]]^-2 prop[0,-p+k[3]]^-1 prop[0,-q+k[3]]^-1 prop[0,-p+2 k[3]]^-1,
  "Numerator" -> <|
      "F2" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (4 dot[q,q]^2 dot[p,k[3]]^3-4 dim dot[q,q]^2 dot[p,k[3]]^3-2 dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]+dot[p,q]^2 dot[q,q] dot[k[3],k[3]]^2+4 dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q]^3 dot[q,q] dot[k[3],k[3]]-2 dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]-2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-dot[p,p] dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,q]^2 dot[q,k[3]]^2 dot[k[3],k[3]]-4 dim dot[p,q]^2 dot[p,k[3]] dot[q,k[3]]^2+2 dim dot[p,q]^3 dot[q,k[3]] dot[k[3],k[3]]+2 dim dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[p,q]^2 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+dot[p,p] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+dot[p,p] dot[p,q] dot[q,q]^2 dot[k[3],k[3]]-8 dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-2 dim dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+8 dim dot[p,q] dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+4 dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q] dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,q] dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q],
      "FL" -> G^2 Nc^-2 eq^2 I TF (Nc-1) (Nc+1) (-dot[p,q]^2+dot[p,p] dot[q,q])^-2 (-3 dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2+8 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3-4 dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]-2 dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2+8 dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2+2 dot[p,q]^5 dot[q,q] dot[k[3],k[3]]-4 dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[q,q]^3 dot[p,k[3]]^3+dim dot[p,p]^2 dot[q,q]^3 dot[k[3],k[3]]^2-4 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^3+2 dim dot[p,q]^4 dot[q,k[3]]^2 dot[k[3],k[3]]+dim dot[p,q]^4 dot[q,q] dot[k[3],k[3]]^2-4 dim dot[p,q]^4 dot[p,k[3]] dot[q,k[3]]^2-dim dot[p,q]^5 dot[q,q] dot[k[3],k[3]]+2 dim dot[p,q]^5 dot[q,k[3]] dot[k[3],k[3]]-6 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]+5 dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]+3 dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]-4 dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]-16 dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]-4 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]+6 dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]+2 dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2-5 dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]+2 dot[p,p] dot[q,q]^3 dot[p,k[3]]^2 dot[k[3],k[3]]+2 dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[q,k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[q,q]^3 dot[q,k[3]] dot[k[3],k[3]]-dim dot[p,p]^2 dot[p,q] dot[q,q]^3 dot[k[3],k[3]]+2 dim dot[p,q]^2 dot[q,q]^2 dot[p,k[3]]^2 dot[k[3],k[3]]+8 dim dot[p,q]^3 dot[q,q] dot[p,k[3]]^2 dot[q,k[3]]+2 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[q,k[3]]-3 dim dot[p,q]^4 dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dim dot[p,q]^4 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[k[3],k[3]]^2+2 dim dot[p,p] dot[p,q]^3 dot[q,q]^2 dot[k[3],k[3]]-2 dot[p,p]^2 dot[p,q] dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]+10 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]-11 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]-5 dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]+2 dot[p,p] dot[p,q]^2 dot[q,q] dot[q,k[3]]^2 dot[k[3],k[3]]-4 dot[p,p] dot[p,q]^2 dot[q,q] dot[p,k[3]] dot[q,k[3]]^2+6 dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]+8 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]]^2 dot[q,k[3]]-4 dim dot[p,q]^3 dot[q,q] dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]-4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[q,k[3]]+4 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[p,k[3]] dot[k[3],k[3]]+2 dim dot[p,p] dot[p,q]^2 dot[q,q]^2 dot[q,k[3]] dot[k[3],k[3]]-2 dim dot[p,p] dot[p,q]^3 dot[q,q] dot[q,k[3]] dot[k[3],k[3]]-4 dot[p,p] dot[p,q] dot[q,q]^2 dot[p,k[3]] dot[q,k[3]] dot[k[3],k[3]]) dot[p,q]^-1,
      "zero" -> G^2 Nc^-2 eq^2 I TF (dim-2) (Nc-1) (Nc+1) (2 dot[q,k[3]]^2 dot[k[3],k[3]]-dot[q,q] dot[k[3],k[3]]^2-4 dot[p,k[3]] dot[q,k[3]]^2-dot[p,q] dot[q,q] dot[k[3],k[3]]+2 dot[p,q] dot[q,k[3]] dot[k[3],k[3]]+2 dot[q,q] dot[p,k[3]] dot[q,k[3]]+dot[q,q] dot[p,k[3]] dot[k[3],k[3]]-dot[q,q] dot[q,k[3]] dot[k[3],k[3]])
    |>
|>,
    "embedding" -> {
      1,
      1,
      1,
      -1
    }
  |>
}
